Tungsten migration energy barriers for surface diffusion: a parameterization for KMC simulations

We have calculated the migration barriers for surface diffusion on Tungsten. Our results form a self-sufficient parameterization for Kinetic Monte Carlo simulations of arbitrarily rough atomic tungsten surfaces, as well as nanostructures such as nanotips and nanoclusters. The parameterization includes first- and second-nearest neighbour atom jump processes, as well as a third-nearest neighbour exchange process. The migration energy barriers of all processes are calculated with the Nudged Elastic Band method. The same attempt frequency for all processes is found sufficient and the value is fitted to Molecular Dynamics simulations. The model is validated by correctly simulating with Kinetic Monte Carlo the energetically favourable W nanocluster shapes, in good agreement with Molecular Dynamics simulations.

==> anc/W_jansson2020tungsten/W_jansson2020tungsten_1nn.par <==
#version W_jansson2020tungsten_1nn.par (20180507) V. Jansson (2020) <ville.b.c.jansson@gmail.com>, DOI: https://doi.org/10.1088/1361-651X/ab7151
# Calculated using NEB with tethering
# Potential: Marinica M et al. 2013 Journal of Physics: Condensed Matter 25 395502
#
# First-nearest neighbour jumps of W adatoms on W surfaces
#
#attempt_frequency 4.3e+14     # s^{-1}  # Fitted to MD
#a0                3.14339e-10 # [m]
#bcc
# a b  c d  Em[eV]
0 1  2 2  4.187018 
0 1  2 3  5.720828 
0 1  3 0  4.754986 
0 1  5 0  3.162557 
0 1  5 1  0.000400 
0 1  5 2  2.531699 
0 1  5 3  2.530171 
0 1  6 2  2.544685 
0 1  6 3  2.437238 
0 2  6 0  0.150504 
0 2  6 1  0.185537 
0 2  6 2  0.200854 
0 2  6 3  0.237653 
0 3  2 0  1.820313 
0 3  2 1  0.500627 
0 3  6 0  0.069402 
0 3  6 1  0.086986 
0 3  6 2  0.085770 
0 3  6 3  0.088825 
0 3  7 0  0.000143 
0 3  7 1  0.008627 
0 3  7 2  0.005558 
0 3  7 3  0.012503 
0 4  2 0  7.235321 
0 4  2 1  6.995553 
0 4  3 0  1.003921 
0 4  3 1  0.786721 
0 4  3 2  0.758999 
0 4  3 3  0.760603 
0 4  4 0  5.485995 
0 4  4 1  5.481390 
0 4  4 2  4.671723 
0 4  4 3  4.683627 
0 4  5 0  5.424696 
0 4  5 1  5.435050 
0 4  5 2  4.539853 
0 4  5 3  4.666263 
0 4  6 0  4.632334 
0 4  6 1  4.702611 
0 4  6 2  4.669108 
0 4  6 3  4.687084 
0 4  7 0  0.399984 
0 4  7 1  0.440653 
0 4  7 2  0.471936 
0 4  7 3  0.477045 
0 4  8 2  0.128225 
0 4  8 3  0.039646 
0 5  3 0  1.984239 
0 5  3 1  1.729486 
0 5  3 2  1.699009 
0 5  3 3  1.685889 
0 5  4 0  0.825896 
0 5  4 1  0.579639 
0 5  4 2  0.569541 
0 5  4 3  0.533700 
0 5  5 0  0.388360 
0 5  5 1  0.397541 
0 5  5 2  0.405098 
0 5  5 3  0.382181 
0 5  6 0  0.146495 
0 5  6 1  0.174211 
0 5  6 2  0.424937 
0 5  6 3  0.406680 
0 5  7 0  0.118012 
0 5  7 1  0.206609 
0 5  7 2  0.232790 
0 5  7 3  0.239835 
0 5  8 0  0.125611 
0 5  8 1  0.156215 
0 5  8 2  0.187586 
0 5  8 3  0.209043 
0 6  4 0  1.542903 
0 6  4 1  1.221336 
0 6  4 2  1.207713 
0 6  4 3  1.196097 
0 6  5 0  0.812380 
0 6  5 1  0.834261 
0 6  5 2  0.849455 
0 6  5 3  0.852556 
0 6  6 0  0.724448 
0 6  6 1  0.755143 
0 6  6 2  0.868322 
0 6  6 3  0.873407 
0 6  7 0  0.663151 
0 6  7 1  0.769536 
0 6  7 2  0.787408 
0 6  7 3  0.804257 
0 6  8 0  0.663838 
0 6  8 1  0.702356 
0 6  8 2  0.733952 
0 6  8 3  0.772250 
1 0  1 3  0.143485 
1 0  1 4  0.180116 
1 0  2 0  0.899907 
1 0  2 1  0.560229 
1 0  2 2  0.703707 
1 0  2 3  0.123986 
1 0  2 4  0.162328 
1 0  3 0  0.694756 
1 0  3 1  0.456247 
1 0  3 2  0.396895 
1 0  3 3  0.153136 
1 0  3 4  0.192388 
1 0  4 0  0.067662 
1 0  4 1  0.091622 
1 0  4 2  0.116668 
1 0  4 3  0.133430 
1 0  4 4  0.154337 
1 0  5 0  0.128934 
1 0  5 1  0.204837 
1 0  5 2  0.146265 
1 0  5 3  0.894338 
1 0  5 4  0.122377 
1 1  1 3  0.172476 
1 1  1 4  1.249783 
1 1  2 0  1.804652 
1 1  2 1  1.934790 
1 1  2 2  0.020899 
1 1  2 3  0.811309 
1 1  2 4  0.933540 
1 1  3 0  1.812067 
1 1  3 1  1.803491 
1 1  3 2  0.021201 
1 1  3 3  0.907372 
1 1  3 4  0.953852 
1 1  4 0  0.022082 
1 1  4 1  0.016103 
1 1  4 2  0.029098 
1 1  4 3  0.027784 
1 1  4 4  0.263627 
1 1  5 0  0.014527 
1 1  5 1  0.001400 
1 1  5 2  0.010077 
1 1  5 3  0.017253 
1 1  5 4  3.019551 
1 1  6 0  0.000167 
1 1  6 1  0.001367 
1 1  6 2  0.001317 
1 1  6 3  0.001300 
1 1  6 4  0.001292 
1 2  2 0  7.641798 
1 2  2 1  5.712367 
1 2  2 2  7.449357 
1 2  2 3  5.520724 
1 2  3 0  7.571636 
1 2  3 1  5.486739 
1 2  3 2  7.402959 
1 2  3 3  5.550202 
1 2  4 0  5.696324 
1 2  4 1  5.663695 
1 2  4 2  5.607658 
1 2  4 3  5.497199 
1 2  5 0  4.898760 
1 2  5 1  4.889783 
1 2  5 2  0.017650 
1 2  5 3  0.037660 
1 2  6 0  4.786389 
1 2  6 1  4.781454 
1 2  6 2  0.001417 
1 2  6 3  0.001400 
1 2  6 4  0.424494 
1 2  7 3  0.570767 
1 2  7 4  0.001368 
1 3  2 0  3.015946 
1 3  2 1  2.390735 
1 3  2 2  1.422514 
1 3  3 0  1.874573 
1 3  3 1  0.720154 
1 3  3 2  0.449146 
1 3  3 3  0.534560 
1 3  4 0  0.618940 
1 3  4 1  0.325715 
1 3  4 2  0.329388 
1 3  4 3  0.312544 
1 3  5 0  0.262596 
1 3  5 1  0.300042 
1 3  5 2  0.420731 
1 3  5 3  0.103519 
1 3  6 0  0.562342 
1 3  6 1  0.629534 
1 3  6 2  0.304962 
1 3  6 3  0.303569 
1 3  6 4  0.874061 
1 3  7 0  0.043856 
1 3  7 1  0.069744 
1 3  7 2  0.094681 
1 3  7 3  0.117957 
1 3  7 4  0.256437 
1 4  2 0  3.753637 
1 4  2 1  3.224188 
1 4  2 3  2.150538 
1 4  2 4  2.127914 
1 4  3 0  2.243963 
1 4  3 1  1.895005 
1 4  3 2  1.766950 
1 4  3 3  1.744162 
1 4  3 4  1.034892 
1 4  4 0  1.665750 
1 4  4 1  1.925523 
1 4  4 2  0.862224 
1 4  4 3  0.861163 
1 4  4 4  1.831524 
1 4  5 0  1.540339 
1 4  5 1  1.889906 
1 4  5 2  0.882028 
1 4  5 3  2.405610 
1 4  5 4  1.322950 
1 4  6 0  1.244943 
1 4  6 1  2.328231 
1 4  6 2  0.531750 
1 4  6 3  2.313994 
1 4  6 4  1.225128 
1 4  7 0  0.305132 
1 4  7 1  0.356297 
1 4  7 2  0.414493 
1 4  7 3  0.403605 
1 4  7 4  0.642497 
1 4  8 0  0.001899 
1 4  8 1  3.848007 
1 4  8 2  0.001575 
1 4  8 3  0.000964 
1 4  8 4  0.079608 
1 5  3 0  2.913672 
1 5  3 1  2.550173 
1 5  3 2  2.437781 
1 5  3 3  2.410130 
1 5  3 4  1.641297 
1 5  4 0  1.759078 
1 5  4 1  1.448099 
1 5  4 2  1.339661 
1 5  4 3  1.277209 
1 5  4 4  0.608461 
1 5  5 0  0.816014 
1 5  5 1  0.714132 
1 5  5 2  0.699826 
1 5  5 3  0.685709 
1 5  5 4  0.460828 
1 5  6 0  0.367252 
1 5  6 1  0.386220 
1 5  6 2  0.699857 
1 5  6 3  0.694569 
1 5  6 4  0.469816 
1 5  7 0  0.272286 
1 5  7 1  0.381333 
1 5  7 2  0.386391 
1 5  7 3  0.395784 
1 5  7 4  0.420998 
1 5  8 0  0.250104 
1 5  8 1  0.273565 
1 5  8 2  0.296964 
1 5  8 3  0.318113 
1 5  8 4  0.313988 
1 6  4 0  2.408693 
1 6  4 1  2.072510 
1 6  4 2  1.956098 
1 6  4 3  1.913784 
1 6  4 4  1.217018 
1 6  5 0  1.445955 
1 6  5 1  1.319239 
1 6  5 2  1.304850 
1 6  5 3  1.304250 
1 6  5 4  1.037839 
1 6  6 0  0.939565 
1 6  6 1  0.964609 
1 6  6 2  1.288363 
1 6  6 3  1.305593 
1 6  6 4  1.042273 
1 6  7 0  0.828270 
1 6  7 1  0.963152 
1 6  7 2  0.973925 
1 6  7 3  1.000376 
1 6  7 4  0.880648 
1 6  8 0  0.811238 
1 6  8 1  0.839326 
1 6  8 2  0.865163 
1 6  8 3  1.385479 
1 6  8 4  0.844747  
2 0  1 4  0.084203 
2 0  1 5  0.077824 
2 0  2 0  2.119298 
2 0  2 1  1.992744 
2 0  2 2  2.058108 
2 0  2 3  0.469614 
2 0  2 4  0.055429 
2 0  2 5  0.084217 
2 0  3 0  2.188901 
2 0  3 1  2.097753 
2 0  3 2  2.027922 
2 0  3 3  0.401607 
2 0  3 4  0.083218 
2 0  3 5  0.111001 
2 0  4 0  0.324697 
2 0  4 1  0.183723 
2 0  4 2  0.187742 
2 0  4 3  0.363715 
2 0  4 4  0.093627 
2 0  4 5  0.123423 
2 0  5 0  0.467265 
2 0  5 1  0.396890 
2 0  5 2  0.439572 
2 0  5 3  0.425065 
2 0  5 4  0.095196 
2 0  5 5  0.095934 
2 1  1 4  0.787298 
2 1  1 5  0.752546 
2 1  2 0  2.761477 
2 1  2 1  2.864749 
2 1  2 2  0.851209 
2 1  2 3  0.195340 
2 1  2 4  0.625484 
2 1  2 5  0.648425 
2 1  3 0  2.975616 
2 1  3 1  2.892802 
2 1  3 2  0.131819 
2 1  3 3  0.167930 
2 1  3 4  0.644048 
2 1  3 5  0.666088 
2 1  4 0  1.224169 
2 1  4 1  1.224522 
2 1  4 2  1.274168 
2 1  4 3  1.283244 
2 1  4 4  0.601080 
2 1  4 5  0.626032 
2 1  5 0  0.107382 
2 1  5 1  0.084677 
2 1  5 2  0.002350 
2 1  5 3  0.002333 
2 1  5 4  0.002325 
2 1  5 5  0.064379 
2 1  6 0  0.166153 
2 1  6 1  0.204226 
2 1  6 2  0.257312 
2 1  6 3  0.255898 
2 1  6 4  0.038041 
2 1  6 5  0.061890 
2 2  1 4  6.076203 
2 2  1 5  6.059525 
2 2  2 0  3.404246 
2 2  2 1  1.780614 
2 2  2 2  3.470589 
2 2  2 3  0.628802 
2 2  2 4  5.826152 
2 2  2 5  5.844693 
2 2  3 0  3.607340 
2 2  3 1  0.834221 
2 2  3 2  0.632001 
2 2  3 3  0.593041 
2 2  3 4  5.829818 
2 2  3 5  5.851250 
2 2  4 0  1.866253 
2 2  4 1  0.533359 
2 2  4 2  0.593838 
2 2  4 3  0.576243 
2 2  4 4  5.724949 
2 2  4 5  5.747737 
2 2  5 0  0.598877 
2 2  5 1  0.534241 
2 2  5 2  0.120865 
2 2  5 3  0.138740 
2 2  5 4  5.708816 
2 2  5 5  5.710248 
2 2  6 0  0.755149 
2 2  6 1  0.807473 
2 2  6 2  0.819803 
2 2  6 3  0.072843 
2 2  6 4  0.432066 
2 2  6 5  0.459379 
2 2  7 1  4.098055 
2 2  7 2  4.090009 
2 2  7 3  4.073326 
2 2  7 4  0.002368 
2 2  7 5  0.002363 
2 3  1 4  2.342285 
2 3  1 5  2.292496 
2 3  2 0  3.934407 
2 3  2 1  3.376326 
2 3  2 2  2.337231 
2 3  2 3  1.438964 
2 3  2 4  2.039454 
2 3  2 5  2.051678 
2 3  3 0  2.712395 
2 3  3 1  1.600250 
2 3  3 2  1.494637 
2 3  3 3  1.459105 
2 3  3 4  2.037062 
2 3  3 5  2.053663 
2 3  4 0  2.648920 
2 3  4 1  0.551724 
2 3  4 2  1.445531 
2 3  4 3  1.426089 
2 3  4 4  1.909678 
2 3  4 5  1.928637 
2 3  5 0  1.068152 
2 3  5 1  1.057173 
2 3  5 2  0.659526 
2 3  5 3  0.272436 
2 3  5 4  1.827884 
2 3  5 5  1.838296 
2 3  6 0  1.428117 
2 3  6 1  1.496496 
2 3  6 2  0.152807 
2 3  6 3  0.160535 
2 3  6 4  5.357682 
2 3  6 5  5.376657 
2 3  7 2  4.645590 
2 3  7 3  4.614759 
2 3  7 4  0.208439 
2 3  7 5  0.230687 
2 3  8 1  0.002525 
2 3  8 2  0.002475 
2 3  8 3  0.002458 
2 3  8 4  0.275785 
2 3  8 5  0.327371 
2 4  2 0  4.611266 
2 4  2 1  4.060608 
2 4  2 4  1.949328 
2 4  2 5  1.927886 
2 4  3 0  3.099961 
2 4  3 1  2.751103 
2 4  3 2  2.605411 
2 4  3 3  2.583236 
2 4  3 4  1.625553 
2 4  3 5  1.704009 
2 4  4 0  2.501389 
2 4  4 1  2.483171 
2 4  4 2  1.060526 
2 4  4 3  1.083541 
2 4  4 4  2.005804 
2 4  4 5  1.603915 
2 4  5 0  2.368360 
2 4  5 1  2.431211 
2 4  5 2  0.416178 
2 4  5 3  1.030615 
2 4  5 4  1.555515 
2 4  5 5  1.593125 
2 4  6 0  2.065506 
2 4  6 1  2.140103 
2 4  6 2  0.372183 
2 4  6 3  0.402711 
2 4  6 4  1.398285 
2 4  6 5  1.514631 
2 4  7 0  1.106467 
2 4  7 1  1.162485 
2 4  7 2  1.220007 
2 4  7 3  1.203278 
2 4  7 4  0.698007 
2 4  7 5  0.714498 
2 4  8 0  0.000125 
2 4  8 1  0.002625 
2 4  8 2  0.009425 
2 4  8 3  0.026963 
2 4  8 4  0.158501 
2 4  8 5  0.116972 
2 5  3 0  3.761147 
2 5  3 1  3.393888 
2 5  3 2  3.255975 
2 5  3 3  3.229495 
2 5  3 4  2.266073 
2 5  3 5  1.529727 
2 5  4 0  2.567482 
2 5  4 1  2.273306 
2 5  4 2  2.158137 
2 5  4 3  2.093659 
2 5  4 4  1.256950 
2 5  4 5  0.673174 
2 5  5 0  1.635087 
2 5  5 1  1.516362 
2 5  5 2  1.496685 
2 5  5 3  1.476126 
2 5  5 4  0.704196 
2 5  5 5  0.534813 
2 5  6 0  1.093200 
2 5  6 1  1.113816 
2 5  6 2  1.471020 
2 5  6 3  1.465673 
2 5  6 4  0.685491 
2 5  6 5  0.495374 
2 5  7 0  0.934781 
2 5  7 1  1.099812 
2 5  7 2  1.102557 
2 5  7 3  1.113893 
2 5  7 4  0.549821 
2 5  7 5  0.504122 
2 5  8 0  0.896174 
2 5  8 1  0.918229 
2 5  8 2  0.936656 
2 5  8 3  0.956344 
2 5  8 4  0.377904 
2 5  8 5  0.478567 
2 6  4 0  3.225956 
2 6  4 1  2.904692 
2 6  4 2  2.778607 
2 6  4 3  2.727884 
2 6  4 4  1.867396 
2 6  4 5  1.253537 
2 6  5 0  2.271399 
2 6  5 1  2.130868 
2 6  5 2  2.109426 
2 6  5 3  2.102926 
2 6  5 4  1.311835 
2 6  5 5  1.067149 
2 6  6 0  1.690454 
2 6  6 1  1.712975 
2 6  6 2  2.081561 
2 6  6 3  2.092665 
2 6  6 4  1.287792 
2 6  6 5  0.990629 
2 6  7 0  1.512173 
2 6  7 1  1.698243 
2 6  7 2  1.702369 
2 6  7 3  1.727658 
2 6  7 4  1.119795 
2 6  7 5  0.989766 
2 6  8 0  1.476635 
2 6  8 1  1.501854 
2 6  8 2  1.522134 
2 6  8 3  1.554047 
2 6  8 4  0.945244 
2 6  8 5  0.906996 
3 0  1 4  0.965081 
3 0  1 5  0.027663 
3 0  1 6  0.041442 
3 0  2 0  2.625296 
3 0  2 1  1.358585 
3 0  2 2  1.300833 
3 0  2 3  0.353365 
3 0  2 4  0.690998 
3 0  2 5  0.027977 
3 0  2 6  0.039953 
3 0  3 0  1.465952 
3 0  3 1  1.495723 
3 0  3 2  1.421426 
3 0  3 3  1.476649 
3 0  3 4  0.692909 
3 0  3 5  0.049754 
3 0  3 6  0.058967 
3 0  4 0  2.101878 
3 0  4 1  2.033306 
3 0  4 2  1.401608 
3 0  4 3  1.936646 
3 0  4 4  0.814495 
3 0  4 5  0.052128 
3 0  4 6  0.064556 
3 0  5 0  0.926490 
3 0  5 1  0.927165 
3 0  5 2  0.296889 
3 0  5 3  0.323893 
3 0  5 4  0.590177 
3 0  5 5  0.057548 
3 0  5 6  0.074517 
3 1  1 4  1.713695 
3 1  1 5  0.523550 
3 1  1 6  0.474616 
3 1  2 0  3.362707 
3 1  2 1  2.071266 
3 1  2 2  1.979916 
3 1  2 3  0.770093 
3 1  2 4  1.710773 
3 1  2 5  0.456461 
3 1  2 6  0.454081 
3 1  3 0  2.033818 
3 1  3 1  2.205279 
3 1  3 2  0.798063 
3 1  3 3  0.087396 
3 1  3 4  1.403137 
3 1  3 5  0.488885 
3 1  3 6  0.484806 
3 1  4 0  2.739940 
3 1  4 1  2.672961 
3 1  4 2  0.498616 
3 1  4 3  2.573144 
3 1  4 4  1.536063 
3 1  4 5  0.474521 
3 1  4 6  0.476235 
3 1  5 0  0.801467 
3 1  5 1  1.551150 
3 1  5 2  0.159407 
3 1  5 3  0.048154 
3 1  5 4  0.066921 
3 1  5 5  0.092790 
3 1  5 6  0.478181 
3 1  6 0  0.347592 
3 1  6 1  0.391210 
3 1  6 2  0.397114 
3 1  6 3  0.151171 
3 1  6 4  0.478708 
3 1  6 5  0.027622 
3 1  6 6  0.043043 
3 2  1 4  1.516043 
3 2  1 5  1.283510 
3 2  1 6  1.238174 
3 2  2 0  4.016055 
3 2  2 1  2.706461 
3 2  2 2  2.552843 
3 2  2 3  1.407023 
3 2  2 4  1.207090 
3 2  2 5  1.115796 
3 2  2 6  1.111703 
3 2  3 0  2.664051 
3 2  3 1  2.882236 
3 2  3 2  1.668057 
3 2  3 3  1.619676 
3 2  3 4  0.505363 
3 2  3 5  1.131954 
3 2  3 6  1.126809 
3 2  4 0  2.745500 
3 2  4 1  1.135040 
3 2  4 2  1.610623 
3 2  4 3  1.584412 
3 2  4 4  0.512029 
3 2  4 5  1.077092 
3 2  4 6  1.074730 
3 2  5 0  1.546203 
3 2  5 1  1.588159 
3 2  5 2  0.787279 
3 2  5 3  0.775977 
3 2  5 4  0.245063 
3 2  5 5  1.036793 
3 2  5 6  1.041014 
3 2  6 0  0.993724 
3 2  6 1  1.036390 
3 2  6 2  1.037160 
3 2  6 3  0.050962 
3 2  6 4  1.108077 
3 2  6 5  0.299143 
3 2  6 6  0.312122 
3 2  7 0  0.372354 
3 2  7 1  0.406496 
3 2  7 2  0.433532 
3 2  7 3  0.410068 
3 2  7 4  0.143952 
3 2  7 5  0.003363 
3 2  7 6  0.004952 
3 3  1 4  2.205332 
3 3  1 5  2.053992 
3 3  1 6  2.011037 
3 3  2 0  4.687471 
3 3  2 1  3.349097 
3 3  2 2  3.082894 
3 3  2 3  2.032477 
3 3  2 4  1.883885 
3 3  2 5  1.814077 
3 3  2 6  1.813639 
3 3  3 0  3.489789 
3 3  3 1  3.539812 
3 3  3 2  2.367388 
3 3  3 3  2.317655 
3 3  3 4  1.288459 
3 3  3 5  1.824855 
3 3  3 6  1.825089 
3 3  4 0  3.928190 
3 3  4 1  3.858445 
3 3  4 2  2.300222 
3 3  4 3  2.277723 
3 3  4 4  1.273460 
3 3  4 5  1.735682 
3 3  4 6  1.737984 
3 3  5 0  2.827371 
3 3  5 1  2.817649 
3 3  5 2  1.503287 
3 3  5 3  0.840852 
3 3  5 4  0.772921 
3 3  5 5  1.667655 
3 3  5 6  1.676630 
3 3  6 0  1.531424 
3 3  6 1  1.589146 
3 3  6 2  0.285178 
3 3  6 3  0.301769 
3 3  6 4  0.118078 
3 3  6 5  0.812117 
3 3  6 6  0.815986 
3 3  7 0  2.277002 
3 3  7 1  1.051395 
3 3  7 2  1.078745 
3 3  7 3  1.051229 
3 3  7 4  0.555687 
3 3  7 5  0.217511 
3 3  7 6  0.229844 
3 3  8 0  0.227207 
3 3  8 1  0.249065 
3 3  8 2  0.263567 
3 3  8 3  0.273671 
3 3  8 4  0.033090 
3 3  8 5  0.430209 
3 3  8 6  0.497386 
3 4  2 0  5.354348 
3 4  2 1  4.181047 
3 4  2 4  3.433154 
3 4  2 5  1.725758 
3 4  2 6  1.702597 
3 4  3 0  3.943209 
3 4  3 1  3.567069 
3 4  3 2  3.340364 
3 4  3 3  3.310146 
3 4  3 4  2.760629 
3 4  3 5  1.515941 
3 4  3 6  1.518771 
3 4  4 0  3.432887 
3 4  4 1  3.426334 
3 4  4 2  1.913828 
3 4  4 3  1.925133 
3 4  4 4  0.944502 
3 4  4 5  1.436855 
3 4  4 6  1.437945 
3 4  5 0  2.751648 
3 4  5 1  2.737757 
3 4  5 2  1.209710 
3 4  5 3  1.866419 
3 4  5 4  0.913777 
3 4  5 5  1.677703 
3 4  5 6  1.437596 
3 4  6 0  2.198733 
3 4  6 1  2.258953 
3 4  6 2  1.175880 
3 4  6 3  1.217018 
3 4  6 4  0.501720 
3 4  6 5  1.604853 
3 4  6 6  1.401871 
3 4  7 0  1.505957 
3 4  7 1  1.559188 
3 4  7 2  1.597102 
3 4  7 3  1.569454 
3 4  7 4  1.342605 
3 4  7 5  0.785194 
3 4  7 6  0.627604 
3 4  8 0  0.624289 
3 4  8 1  0.638762 
3 4  8 2  0.654421 
3 4  8 3  0.663903 
3 4  8 4  0.305733 
3 4  8 5  0.191374 
3 4  8 6  0.153204 
3 5  3 0  4.526687 
3 5  3 1  4.139524 
3 5  3 2  3.918674 
3 5  3 3  3.883500 
3 5  3 4  2.938549 
3 5  3 5  1.488784 
3 5  3 6  1.476680 
3 5  4 0  3.374272 
3 5  4 1  3.066895 
3 5  4 2  2.931659 
3 5  4 3  2.836528 
3 5  4 4  1.954119 
3 5  4 5  1.218488 
3 5  4 6  1.283146 
3 5  5 0  2.465883 
3 5  5 1  2.300968 
3 5  5 2  2.229828 
3 5  5 3  2.187133 
3 5  5 4  1.361148 
3 5  5 5  0.703977 
3 5  5 6  0.551036 
3 5  6 0  1.690824 
3 5  6 1  1.643591 
3 5  6 2  2.135880 
3 5  6 3  2.115114 
3 5  6 4  1.292549 
3 5  6 5  0.600971 
3 5  6 6  0.515163 
3 5  7 0  1.212702 
3 5  7 1  1.546652 
3 5  7 2  1.560099 
3 5  7 3  1.568674 
3 5  7 4  1.198972 
3 5  7 5  0.599959 
3 5  7 6  0.505737 
3 5  8 0  1.158119 
3 5  8 1  1.174987 
3 5  8 2  1.204438 
3 5  8 3  1.219604 
3 5  8 4  0.973018 
3 5  8 5  0.565462 
3 5  8 6  0.510932 
3 6  4 0  3.979647 
3 6  4 1  3.645973 
3 6  4 2  3.504019 
3 6  4 3  3.417009 
3 6  4 4  2.558702 
3 6  4 5  1.811917 
3 6  4 6  1.289526 
3 6  5 0  3.053782 
3 6  5 1  2.864280 
3 6  5 2  2.793200 
3 6  5 3  2.759350 
3 6  5 4  1.966557 
3 6  5 5  1.280621 
3 6  5 6  1.102933 
3 6  6 0  2.263415 
3 6  6 1  2.202656 
3 6  6 2  2.696507 
3 6  6 3  2.685878 
3 6  6 4  1.890795 
3 6  6 5  1.151551 
3 6  6 6  1.026239 
3 6  7 0  1.762094 
3 6  7 1  2.100472 
3 6  7 2  2.119477 
3 6  7 3  2.139500 
3 6  7 4  1.775445 
3 6  7 5  1.143998 
3 6  7 6  0.991979 
3 6  8 0  1.710763 
3 6  8 1  1.728762 
3 6  8 2  1.762626 
3 6  8 3  1.788618 
3 6  8 4  1.550571 
3 6  8 5  1.067074 
3 6  8 6  0.985580 
4 0  1 4  1.861024 
4 0  1 5  0.648541 
4 0  1 6  0.392032 
4 0  2 0  3.703766 
4 0  2 1  2.348540 
4 0  2 2  1.475733 
4 0  2 3  0.974864 
4 0  2 4  1.533803 
4 0  2 5  0.138928 
4 0  2 6  0.151986 
4 0  3 0  2.589397 
4 0  3 1  1.347109 
4 0  3 2  1.127066 
4 0  3 3  0.873569 
4 0  3 4  1.527172 
4 0  3 5  0.174232 
4 0  3 6  0.180364 
4 0  4 0  1.909349 
4 0  4 1  1.063972 
4 0  4 2  1.176820 
4 0  4 3  1.814536 
4 0  4 4  1.123071 
4 0  4 5  0.181629 
4 0  4 6  0.191405 
4 0  5 0  2.085750 
4 0  5 1  2.040897 
4 0  5 2  1.998098 
4 0  5 3  1.954818 
4 0  5 4  1.193366 
4 0  5 5  0.187528 
4 0  5 6  0.203727 
4 1  1 4  2.460095 
4 1  1 5  1.312013 
4 1  1 6  1.073430 
4 1  2 0  4.390020 
4 1  2 1  2.697390 
4 1  2 2  2.084883 
4 1  2 3  1.625784 
4 1  2 4  2.465111 
4 1  2 5  0.688324 
4 1  2 6  0.681533 
4 1  3 0  3.126683 
4 1  3 1  1.934176 
4 1  3 2  1.673323 
4 1  3 3  1.473300 
4 1  3 4  2.144953 
4 1  3 5  0.699463 
4 1  3 6  0.692877 
4 1  4 0  2.513918 
4 1  4 1  2.419373 
4 1  4 2  1.825696 
4 1  4 3  2.412650 
4 1  4 4  1.663480 
4 1  4 5  0.659833 
4 1  4 6  0.656112 
4 1  5 0  2.656169 
4 1  5 1  2.616859 
4 1  5 2  2.575789 
4 1  5 3  2.535300 
4 1  5 4  1.754464 
4 1  5 5  0.640444 
4 1  5 6  0.642648 
4 1  6 0  1.376253 
4 1  6 1  1.401439 
4 1  6 2  1.370348 
4 1  6 3  1.337080 
4 1  6 4  0.822011 
4 1  6 5  0.094222 
4 1  6 6  0.111944 
4 2  1 4  2.174287 
4 2  1 5  1.977103 
4 2  1 6  1.748308 
4 2  2 0  4.907038 
4 2  2 1  3.393751 
4 2  2 2  2.662034 
4 2  2 3  2.323958 
4 2  2 4  2.069547 
4 2  2 5  1.331540 
4 2  2 6  1.326863 
4 2  3 0  3.742606 
4 2  3 1  2.307021 
4 2  3 2  2.086268 
4 2  3 3  1.725061 
4 2  3 4  0.866909 
4 2  3 5  1.329219 
4 2  3 6  1.327463 
4 2  4 0  2.469525 
4 2  4 1  1.613037 
4 2  4 2  1.683864 
4 2  4 3  1.680737 
4 2  4 4  0.819688 
4 2  4 5  1.239009 
4 2  4 6  1.236562 
4 2  5 0  3.197263 
4 2  5 1  3.159107 
4 2  5 2  0.942181 
4 2  5 3  0.964952 
4 2  5 4  0.407688 
4 2  5 5  1.184074 
4 2  5 6  1.182345 
4 2  6 0  1.871505 
4 2  6 1  1.908457 
4 2  6 2  1.879470 
4 2  6 3  1.846967 
4 2  6 4  1.364561 
4 2  6 5  0.468332 
4 2  6 6  0.476059 
4 2  7 0  0.904302 
4 2  7 1  0.926479 
4 2  7 2  0.944307 
4 2  7 3  0.910865 
4 2  7 4  0.580696 
4 2  7 5  0.033519 
4 2  7 6  0.048326  
4 3  1 4  2.917213 
4 3  1 5  2.735902 
4 3  1 6  2.510252 
4 3  2 0  6.214724 
4 3  2 1  4.087654 
4 3  2 2  3.248895 
4 3  2 3  2.656770 
4 3  2 4  4.213952 
4 3  2 5  2.056216 
4 3  2 6  2.046753 
4 3  3 0  4.299360 
4 3  3 1  2.929876 
4 3  3 2  2.789119 
4 3  3 3  1.828888 
4 3  3 4  2.070848 
4 3  3 5  2.042745 
4 3  3 6  2.045301 
4 3  4 0  3.065605 
4 3  4 1  2.053690 
4 3  4 2  2.354136 
4 3  4 3  1.490554 
4 3  4 4  2.047068 
4 3  4 5  1.922212 
4 3  4 6  1.923643 
4 3  5 0  3.720249 
4 3  5 1  3.684309 
4 3  5 2  1.648786 
4 3  5 3  1.696000 
4 3  5 4  1.432918 
4 3  5 5  1.842921 
4 3  5 6  1.847648 
4 3  6 0  2.442384 
4 3  6 1  2.481570 
4 3  6 2  0.762486 
4 3  6 3  0.765786 
4 3  6 4  0.236574 
4 3  6 5  0.959384 
4 3  6 6  0.967036 
4 3  7 0  1.410066 
4 3  7 1  1.444867 
4 3  7 2  1.465505 
4 3  7 3  1.435325 
4 3  7 4  1.086906 
4 3  7 5  0.312111 
4 3  7 6  0.319937 
4 3  8 0  0.584602 
4 3  8 1  0.604400 
4 3  8 2  0.620815 
4 3  8 3  0.633748 
4 3  8 4  0.334092 
4 3  8 5  0.004445 
4 3  8 6  0.006041 
4 4  2 0  6.048452 
4 4  2 1  4.693548 
4 4  2 4  3.673262 
4 4  2 5  2.325498 
4 4  2 6  2.266470 
4 4  3 0  4.612831 
4 4  3 1  3.602919 
4 4  3 2  4.014805 
4 4  3 3  3.940081 
4 4  3 4  3.043694 
4 4  3 5  1.712958 
4 4  3 6  1.711472 
4 4  4 0  3.945826 
4 4  4 1  2.689573 
4 4  4 2  2.494867 
4 4  4 3  2.242027 
4 4  4 4  1.737349 
4 4  4 5  1.597237 
4 4  4 6  1.594772 
4 4  5 0  3.556246 
4 4  5 1  3.562096 
4 4  5 2  1.658609 
4 4  5 3  2.065162 
4 4  5 4  1.696748 
4 4  5 5  2.293123 
4 4  5 6  1.595650 
4 4  6 0  2.994115 
4 4  6 1  3.035444 
4 4  6 2  1.378184 
4 4  6 3  1.399501 
4 4  6 4  1.129465 
4 4  6 5  2.183792 
4 4  6 6  1.543934 
4 4  7 0  1.908598 
4 4  7 1  1.945760 
4 4  7 2  1.977300 
4 4  7 3  1.949639 
4 4  7 4  1.599187 
4 4  7 5  0.992681 
4 4  7 6  0.782948 
4 4  8 0  1.088523 
4 4  8 1  1.121165 
4 4  8 2  1.141566 
4 4  8 3  1.157892 
4 4  8 4  0.755342 
4 4  8 5  0.312154 
4 4  8 6  0.228459 
4 5  3 0  5.214427 
4 5  3 1  4.146004 
4 5  3 2  4.582539 
4 5  3 3  4.530924 
4 5  3 4  3.612903 
4 5  3 5  2.083252 
4 5  3 6  2.018848 
4 5  4 0  4.157508 
4 5  4 1  3.293913 
4 5  4 2  3.687685 
4 5  4 3  3.568150 
4 5  4 4  2.946008 
4 5  4 5  1.499714 
4 5  4 6  1.481818 
4 5  5 0  3.268638 
4 5  5 1  3.072608 
4 5  5 2  2.968137 
4 5  5 3  2.907728 
4 5  5 4  2.856824 
4 5  5 5  1.332746 
4 5  5 6  1.387059 
4 5  6 0  2.491598 
4 5  6 1  2.389232 
4 5  6 2  2.825084 
4 5  6 3  2.790640 
4 5  6 4  1.991640 
4 5  6 5  0.826491 
4 5  6 6  0.643373 
4 5  7 0  1.815972 
4 5  7 1  2.199761 
4 5  7 2  2.197291 
4 5  7 3  2.196609 
4 5  7 4  1.459071 
4 5  7 5  0.819534 
4 5  7 6  0.605803 
4 5  8 0  1.586661 
4 5  8 1  1.622801 
4 5  8 2  1.655018 
4 5  8 3  1.674556 
4 5  8 4  1.250203 
4 5  8 5  0.745881 
4 5  8 6  0.603924 
4 6  4 0  4.698202 
4 6  4 1  4.378744 
4 6  4 2  4.200729 
4 6  4 3  4.087139 
4 6  4 4  3.250511 
4 6  4 5  1.847733 
4 6  4 6  1.816656 
4 6  5 0  3.796833 
4 6  5 1  3.580397 
4 6  5 2  3.468730 
4 6  5 3  3.417830 
4 6  5 4  2.648602 
4 6  5 5  1.919966 
4 6  5 6  1.322848 
4 6  6 0  3.009777 
4 6  6 1  2.894672 
4 6  6 2  3.324170 
4 6  6 3  3.297699 
4 6  6 4  2.560020 
4 6  6 5  1.403320 
4 6  6 6  1.194999 
4 6  7 0  2.324380 
4 6  7 1  2.698204 
4 6  7 2  2.698014 
4 6  7 3  2.705549 
4 6  7 4  2.024538 
4 6  7 5  1.372746 
4 6  7 6  1.132910 
4 6  8 0  2.082348 
4 6  8 1  2.121580 
4 6  8 2  2.156003 
4 6  8 3  2.185354 
4 6  8 4  1.791745 
4 6  8 5  1.234165 
4 6  8 6  1.122169 
5 0  1 2  4.194488 
5 0  1 3  2.955853 
5 0  1 4  1.944577 
5 0  1 5  1.339709 
5 0  1 6  1.255846 
5 0  2 1  3.115575 
5 0  2 2  2.127864 
5 0  2 3  2.137206 
5 0  2 4  2.139423 
5 0  2 5  0.597403 
5 0  2 6  0.566652 
5 0  3 1  2.335696 
5 0  3 2  2.118935 
5 0  3 3  2.121473 
5 0  3 4  2.119846 
5 0  3 5  0.552842 
5 0  3 6  0.530425 
5 0  4 1  1.496093 
5 0  4 2  1.439201 
5 0  4 3  1.434388 
5 0  4 4  1.465112 
5 0  4 5  0.328510 
5 0  4 6  0.330659 
5 0  5 1  1.607940 
5 0  5 2  1.580470 
5 0  5 3  1.552871 
5 0  5 4  1.526857 
5 0  5 5  0.325563 
5 0  5 6  0.339048 
5 1  1 2  4.726094 
5 1  1 3  3.459467 
5 1  1 4  2.548108 
5 1  1 5  1.941959 
5 1  1 6  1.858249 
5 1  2 1  3.678161 
5 1  2 2  2.701020 
5 1  2 3  2.713280 
5 1  2 4  3.749491 
5 1  2 5  1.189374 
5 1  2 6  1.163504 
5 1  3 1  2.888905 
5 1  3 2  2.683846 
5 1  3 3  2.696089 
5 1  3 4  2.695492 
5 1  3 5  1.139371 
5 1  3 6  1.122772 
5 1  4 1  2.050754 
5 1  4 2  1.992921 
5 1  4 3  1.992689 
5 1  4 4  2.025975 
5 1  4 5  0.844875 
5 1  4 6  0.840805 
5 1  5 1  2.138804 
5 1  5 2  2.115443 
5 1  5 3  2.091428 
5 1  5 4  2.068272 
5 1  5 5  0.800535 
5 1  5 6  0.804040 
5 1  6 1  1.161115 
5 1  6 2  1.182386 
5 1  6 3  1.155588 
5 1  6 4  1.128187 
5 1  6 5  0.195922 
5 1  6 6  0.208878  
5 2  1 2  5.303948 
5 2  1 3  4.008410 
5 2  1 4  3.062419 
5 2  1 5  2.747357 
5 2  1 6  2.513697 
5 2  2 1  4.277502 
5 2  2 2  3.394932 
5 2  2 3  2.942510 
5 2  2 4  2.503454 
5 2  2 5  2.072899 
5 2  2 6  2.048118 
5 2  3 1  3.496949 
5 2  3 2  3.247437 
5 2  3 3  2.193909 
5 2  3 4  1.661808 
5 2  3 5  2.045707 
5 2  3 6  2.039076 
5 2  4 1  2.604454 
5 2  4 2  2.541478 
5 2  4 3  1.352506 
5 2  4 4  1.620599 
5 2  4 5  1.888581 
5 2  4 6  1.881417 
5 2  5 1  2.665535 
5 2  5 2  2.643680 
5 2  5 3  0.967762 
5 2  5 4  0.968552 
5 2  5 5  1.786071 
5 2  5 6  1.781396 
5 2  6 1  1.668525 
5 2  6 2  1.695978 
5 2  6 3  1.676356 
5 2  6 4  1.654660 
5 2  6 5  0.616959 
5 2  6 6  0.619815 
5 2  7 1  0.824695 
5 2  7 2  0.845116 
5 2  7 3  0.862306 
5 2  7 4  0.829224 
5 2  7 5  0.096707 
5 2  7 6  0.107663  
5 3  1 2  5.900971 
5 3  1 3  4.558733 
5 3  1 4  3.627273 
5 3  1 5  3.432140 
5 3  1 6  3.196563 
5 3  2 1  4.848662 
5 3  2 2  3.940762 
5 3  2 3  3.487995 
5 3  2 4  4.835121 
5 3  2 5  2.736273 
5 3  2 6  2.714220 
5 3  3 1  4.043070 
5 3  3 2  3.051713 
5 3  3 3  2.811312 
5 3  3 4  2.282958 
5 3  3 5  2.703165 
5 3  3 6  2.701291 
5 3  4 1  2.916638 
5 3  4 2  2.114407 
5 3  4 3  1.983035 
5 3  4 4  2.240575 
5 3  4 5  2.525585 
5 3  4 6  2.520996 
5 3  5 1  3.181773 
5 3  5 2  3.161871 
5 3  5 3  1.594824 
5 3  5 4  1.602674 
5 3  5 5  2.405225 
5 3  5 6  2.403136 
5 3  6 1  2.148309 
5 3  6 2  2.185292 
5 3  6 3  0.703817 
5 3  6 4  0.711761 
5 3  6 5  1.535925 
5 3  6 6  1.531067 
5 3  7 1  1.311767 
5 3  7 2  1.334831 
5 3  7 3  1.359863 
5 3  7 4  1.335148 
5 3  7 5  0.466555 
5 3  7 6  0.470822 
5 3  8 1  0.574073 
5 3  8 2  0.593680 
5 3  8 3  0.605447 
5 3  8 4  0.615163 
5 3  8 5  0.030480 
5 3  8 6  0.048498 
5 4  2 1  5.445446 
5 4  2 2  4.937373 
5 4  2 3  4.755309 
5 4  2 4  4.290828 
5 4  2 5  3.023549 
5 4  2 6  2.957039 
5 4  3 1  4.364197 
5 4  3 2  3.991271 
5 4  3 3  3.790689 
5 4  3 4  3.592446 
5 4  3 5  2.381218 
5 4  3 6  2.372018 
5 4  4 1  3.819224 
5 4  4 2  3.799808 
5 4  4 3  2.426986 
5 4  4 4  2.136542 
5 4  4 5  2.212138 
5 4  4 6  2.199941 
5 4  5 1  3.249819 
5 4  5 2  3.255806 
5 4  5 3  1.629188 
5 4  5 4  1.938524 
5 4  5 5  2.198887 
5 4  5 6  2.188848 
5 4  6 1  2.691532 
5 4  6 2  2.730512 
5 4  6 3  1.279274 
5 4  6 4  1.299343 
5 4  6 5  2.104390 
5 4  6 6  2.099242 
5 4  7 1  1.814718 
5 4  7 2  1.847446 
5 4  7 3  1.872920 
5 4  7 4  1.850550 
5 4  7 5  1.500988 
5 4  7 6  0.938074 
5 4  8 1  0.990926 
5 4  8 2  1.024919 
5 4  8 3  1.043254 
5 4  8 4  1.059647 
5 4  8 5  0.748911 
5 4  8 6  0.327612 
5 5  3 1  4.902930 
5 5  3 2  4.519249 
5 5  3 3  4.315557 
5 5  3 4  4.237710 
5 5  3 5  2.721659 
5 5  3 6  2.614597 
5 5  4 1  4.000736 
5 5  4 2  3.705119 
5 5  4 3  3.514116 
5 5  4 4  3.566911 
5 5  4 5  2.078306 
5 5  4 6  2.030106 
5 5  5 1  3.162807 
5 5  5 2  2.946676 
5 5  5 3  2.827894 
5 5  5 4  3.435386 
5 5  5 5  1.565211 
5 5  5 6  1.547194 
5 5  6 1  2.426353 
5 5  6 2  2.299845 
5 5  6 3  2.685560 
5 5  6 4  2.655209 
5 5  6 5  1.474273 
5 5  6 6  0.827412 
5 5  7 1  1.764144 
5 5  7 2  2.096481 
5 5  7 3  2.090559 
5 5  7 4  2.087931 
5 5  7 5  1.415283 
5 5  7 6  0.757171 
5 5  8 1  1.488958 
5 5  8 2  1.527432 
5 5  8 3  1.555575 
5 5  8 4  1.573876 
5 5  8 5  1.242812 
5 5  8 6  0.758108 
5 6  4 1  4.538418 
5 6  4 2  4.232674 
5 6  4 3  4.026334 
5 6  4 4  3.904294 
5 6  4 5  2.485536 
5 6  4 6  2.408923 
5 6  5 1  3.699469 
5 6  5 2  3.465479 
5 6  5 3  3.347566 
5 6  5 4  3.289939 
5 6  5 5  1.889525 
5 6  5 6  1.865644 
5 6  6 1  2.949099 
5 6  6 2  2.807188 
5 6  6 3  3.194749 
5 6  6 4  3.165027 
5 6  6 5  1.372709 
5 6  6 6  1.382039 
5 6  7 1  2.276443 
5 6  7 2  2.593132 
5 6  7 3  2.589780 
5 6  7 4  2.595452 
5 6  7 5  1.968553 
5 6  7 6  1.275568 
5 6  8 1  1.981056 
5 6  8 2  2.023011 
5 6  8 3  2.054110 
5 6  8 4  2.082301 
5 6  8 5  1.757803 
5 6  8 6  1.262373 
6 0  1 3  3.652094 
6 0  1 4  3.379377 
6 0  1 5  2.151276 
6 0  1 6  2.048923 
6 0  2 3  2.526849 
6 0  2 4  2.001693 
6 0  2 5  1.338382 
6 0  2 6  1.302526 
6 0  3 4  1.983671 
6 0  3 5  1.234122 
6 0  3 6  1.199213 
6 0  4 2  1.576884 
6 0  4 3  1.528132 
6 0  4 4  1.521935 
6 0  4 5  0.683261 
6 0  4 6  0.668001 
6 0  5 2  1.281664 
6 0  5 3  1.261972 
6 0  5 4  1.241720 
6 0  5 5  0.486044 
6 0  5 6  0.492868 
6 1  1 3  4.092442 
6 1  1 4  3.887365 
6 1  1 5  2.702924 
6 1  1 6  2.593307 
6 1  2 3  3.022440 
6 1  2 4  2.523890 
6 1  2 5  1.912333 
6 1  2 6  1.881881 
6 1  3 2  2.139061 
6 1  3 4  2.506097 
6 1  3 5  1.851135 
6 1  3 6  1.828979 
6 1  4 2  2.099813 
6 1  4 3  2.055142 
6 1  4 4  2.053226 
6 1  4 5  1.473117 
6 1  4 6  1.459466 
6 1  5 2  1.781151 
6 1  5 3  1.768579 
6 1  5 4  1.751275 
6 1  5 5  1.339556 
6 1  5 6  1.331594 
6 1  6 2  0.978239 
6 1  6 3  0.994629 
6 1  6 4  0.972745 
6 1  6 5  0.329324 
6 1  6 6  0.334612 
6 2  1 3  4.620074 
6 2  1 4  4.388104 
6 2  1 5  3.289910 
6 2  1 6  3.172599 
6 2  2 3  3.552825 
6 2  2 4  3.072137 
6 2  2 5  2.474458 
6 2  2 6  2.449760 
6 2  3 2  2.667110 
6 2  3 3  2.612348 
6 2  3 4  3.048226 
6 2  3 5  2.403760 
6 2  3 6  2.386450 
6 2  4 2  2.620733 
6 2  4 3  2.580325 
6 2  4 4  2.576596 
6 2  4 5  2.041053 
6 2  4 6  2.032035 
6 2  5 2  2.281888 
6 2  5 3  2.270667 
6 2  5 4  2.258145 
6 2  5 5  1.888154 
6 2  5 6  1.883903 
6 2  6 2  1.464092 
6 2  6 3  1.482501 
6 2  6 4  1.468067 
6 2  6 5  1.124265 
6 2  6 6  1.113368 
6 2  7 2  0.700874 
6 2  7 3  0.722572 
6 2  7 4  0.734489 
6 2  7 5  0.206968 
6 2  7 6  0.210187 
6 3  1 3  5.202100 
6 3  1 4  4.950419 
6 3  1 5  3.901710 
6 3  1 6  3.769262 
6 3  2 2  3.503511 
6 3  2 3  4.132090 
6 3  2 4  3.608485 
6 3  2 5  3.078058 
6 3  2 6  3.052112 
6 3  3 2  3.189518 
6 3  3 3  3.125644 
6 3  3 4  3.577325 
6 3  3 5  3.001297 
6 3  3 6  2.986544 
6 3  4 2  3.140797 
6 3  4 3  3.094724 
6 3  4 4  3.093516 
6 3  4 5  2.630764 
6 3  4 6  2.625148 
6 3  5 2  2.801999 
6 3  5 3  2.793364 
6 3  5 4  2.783637 
6 3  5 5  2.463987 
6 3  5 6  2.462184 
6 3  6 2  1.964746 
6 3  6 3  1.988042 
6 3  6 4  1.977134 
6 3  6 5  1.622608 
6 3  6 6  1.613655 
6 3  7 2  1.136503 
6 3  7 3  1.166307 
6 3  7 4  1.179417 
6 3  7 5  0.953782 
6 3  7 6  0.940001 
6 3  8 2  0.541409 
6 3  8 3  0.555680 
6 3  8 4  0.567715 
6 3  8 5  0.098880 
6 3  8 6  0.115317 
6 4  2 2  5.200017 
6 4  2 3  4.695682 
6 4  2 4  4.380909 
6 4  2 5  3.617023 
6 4  2 6  3.442614 
6 4  3 2  4.220200 
6 4  3 3  3.815021 
6 4  3 4  3.569793 
6 4  3 5  2.889732 
6 4  3 6  2.853373 
6 4  4 2  3.426319 
6 4  4 3  3.244314 
6 4  4 4  3.450922 
6 4  4 5  2.799103 
6 4  4 6  2.770191 
6 4  5 2  3.023674 
6 4  5 3  3.011780 
6 4  5 4  2.950464 
6 4  5 5  2.310000 
6 4  5 6  2.302612 
6 4  6 2  2.445361 
6 4  6 3  2.478072 
6 4  6 4  2.469102 
6 4  6 5  2.184015 
6 4  6 6  2.179798 
6 4  7 2  1.628376 
6 4  7 3  1.660933 
6 4  7 4  1.675824 
6 4  7 5  1.439809 
6 4  7 6  1.425945 
6 4  8 2  0.947843 
6 4  8 3  0.976582 
6 4  8 4  0.996001 
6 4  8 5  1.006248 
6 4  8 6  0.458491 
6 5  3 2  4.747901 
6 5  3 3  4.350564 
6 5  3 4  4.107488 
6 5  3 5  3.346360 
6 5  3 6  3.227029 
6 5  4 2  3.864505 
6 5  4 3  3.528604 
6 5  4 4  3.423179 
6 5  4 5  2.687485 
6 5  4 6  2.631496 
6 5  5 2  3.055966 
6 5  5 3  2.821025 
6 5  5 4  2.868249 
6 5  5 5  2.164561 
6 5  5 6  2.121800 
6 5  6 2  2.329394 
6 5  6 3  2.170936 
6 5  6 4  2.706012 
6 5  6 5  2.095580 
6 5  6 6  2.079272 
6 5  7 2  1.683482 
6 5  7 3  1.964120 
6 5  7 4  1.958251 
6 5  7 5  1.964092 
6 5  7 6  1.943687 
6 5  8 2  1.379862 
6 5  8 3  1.413825 
6 5  8 4  1.444936 
6 5  8 5  1.459589 
6 5  8 6  0.905333 
6 6  4 2  4.394121 
6 6  4 3  4.064182 
6 6  4 4  3.857599 
6 6  4 5  3.111923 
6 6  4 6  3.006188 
6 6  5 2  3.600553 
6 6  5 3  3.351120 
6 6  5 4  3.206423 
6 6  5 5  2.492108 
6 6  5 6  2.439621 
6 6  6 2  2.870181 
6 6  6 3  2.703652 
6 6  6 4  2.631728 
6 6  6 5  1.942742 
6 6  6 6  1.912899 
6 6  7 2  2.209614 
6 6  7 3  2.479461 
6 6  7 4  2.472029 
6 6  7 5  2.477278 
6 6  7 6  1.424100 
6 6  8 2  1.878259 
6 6  8 3  1.915027 
6 6  8 4  1.948543 
6 6  8 5  1.972686 
6 6  8 6  1.409308 
7 0  1 5  2.908572 
7 0  1 6  2.780697 
7 0  2 4  2.337882 
7 0  2 5  2.069374 
7 0  2 6  2.021686 
7 0  3 3  2.081267 
7 0  3 4  1.534293 
7 0  3 5  1.946171 
7 0  3 6  1.902172 
7 0  4 3  1.592160 
7 0  4 4  1.409099 
7 0  4 5  1.383178 
7 0  4 6  1.360376 
7 0  5 3  1.045014 
7 0  5 4  1.029062 
7 0  5 5  1.013890 
7 0  5 6  0.999084 
7 1  1 5  3.397211 
7 1  1 6  3.275297 
7 1  2 4  2.577509 
7 1  2 5  2.549830 
7 1  2 6  2.503428 
7 1  3 3  2.616218 
7 1  3 4  1.985773 
7 1  3 5  2.416632 
7 1  3 6  2.378446 
7 1  4 3  2.061056 
7 1  4 4  1.866081 
7 1  4 5  1.847423 
7 1  4 6  1.830918 
7 1  5 3  1.529540 
7 1  5 4  1.522352 
7 1  5 5  1.512160 
7 1  5 6  1.500950 
7 1  6 3  0.811146 
7 1  6 4  0.821597 
7 1  6 5  0.802124 
7 1  6 6  0.780868 
7 2  1 4  4.054266 
7 2  1 5  3.898832 
7 2  1 6  3.776623 
7 2  2 4  3.377699 
7 2  2 5  3.038243 
7 2  2 6  2.995325 
7 2  3 3  3.118487 
7 2  3 4  2.480053 
7 2  3 5  2.895639 
7 2  3 6  2.863048 
7 2  4 3  2.557803 
7 2  4 4  2.364414 
7 2  4 5  2.348431 
7 2  4 6  2.335568 
7 2  5 3  2.023651 
7 2  5 4  2.019298 
7 2  5 5  2.014088 
7 2  5 6  2.006441 
7 2  6 3  1.240509 
7 2  6 4  1.265583 
7 2  6 5  1.250553 
7 2  6 6  1.233040 
7 2  7 3  0.626343 
7 2  7 4  0.631304 
7 2  7 5  0.634384 
7 2  7 6  0.607052 
7 3  1 4  4.630396 
7 3  1 5  4.432276 
7 3  1 6  4.303228 
7 3  2 4  3.891830 
7 3  2 5  3.570446 
7 3  2 6  4.042996 
7 3  3 3  3.636293 
7 3  3 4  3.013036 
7 3  3 5  3.418226 
7 3  3 6  3.386756 
7 3  4 3  3.070113 
7 3  4 4  2.876021 
7 3  4 5  2.862265 
7 3  4 6  2.852066 
7 3  5 3  2.532279 
7 3  5 4  2.530538 
7 3  5 5  2.527975 
7 3  5 6  2.524180 
7 3  6 3  1.735890 
7 3  6 4  1.765009 
7 3  6 5  1.757539 
7 3  6 6  1.744940 
7 3  7 3  1.056133 
7 3  7 4  1.075060 
7 3  7 5  1.081548 
7 3  7 6  1.059459 
7 3  8 3  0.481295 
7 3  8 4  0.489392 
7 3  8 5  0.496406 
7 3  8 6  0.501546 
7 4  2 4  4.504661 
7 4  2 5  4.095250 
7 4  2 6  3.995134 
7 4  3 3  3.310174 
7 4  3 4  3.716225 
7 4  3 5  3.305331 
7 4  3 6  3.267632 
7 4  4 3  3.287768 
7 4  4 4  3.060356 
7 4  4 5  3.166015 
7 4  4 6  3.136702 
7 4  5 3  2.805250 
7 4  5 4  2.779224 
7 4  5 5  2.697777 
7 4  5 6  2.663333 
7 4  6 3  2.240505 
7 4  6 4  2.273160 
7 4  6 5  2.269419 
7 4  6 6  2.262299 
7 4  7 3  1.500827 
7 4  7 4  1.524063 
7 4  7 5  1.542203 
7 4  7 6  1.524064 
7 4  8 3  0.899836 
7 4  8 4  0.911621 
7 4  8 5  0.925174 
7 4  8 6  0.936387 
7 5  3 3  3.137478 
7 5  3 4  4.167315 
7 5  3 5  3.915624 
7 5  3 6  3.744878 
7 5  4 3  2.813170 
7 5  4 4  3.436720 
7 5  4 5  3.248106 
7 5  4 6  3.155798 
7 5  5 3  3.040458 
7 5  5 4  2.797056 
7 5  5 5  2.687556 
7 5  5 6  2.583911 
7 5  6 3  2.311963 
7 5  6 4  2.535591 
7 5  6 5  2.521416 
7 5  6 6  2.471400 
7 5  7 3  1.654538 
7 5  7 4  2.028498 
7 5  7 5  2.052588 
7 5  7 6  2.041986 
7 5  8 3  1.342519 
7 5  8 4  1.359399 
7 5  8 5  1.373534 
7 5  8 6  1.388280 
7 6  4 3  3.087365 
7 6  4 4  3.898206 
7 6  4 5  3.680514 
7 6  4 6  3.554306 
7 6  5 3  3.494044 
7 6  5 4  3.208170 
7 6  5 5  3.046298 
7 6  5 6  2.977360 
7 6  6 3  2.781501 
7 6  6 4  2.586161 
7 6  6 5  2.489767 
7 6  6 6  2.441895 
7 6  7 3  2.120108 
7 6  7 4  2.002959 
7 6  7 5  1.955210 
7 6  7 6  1.945412 
7 6  8 3  1.797561 
7 6  8 4  1.818332 
7 6  8 5  1.836226 
7 6  8 6  1.850086 


==> anc/W_jansson2020tungsten/W_jansson2020tungsten_2nn.par <==
#version W_jansson2020tungsten_2nn.par (20180507) V. Jansson (2020) <ville.b.c.jansson@gmail.com>, DOI: https://doi.org/10.1088/1361-651X/ab7151
# Calculated using NEB with tethering
# Potential: Marinica M et al. 2013 Journal of Physics: Condensed Matter 25 395502
#
# Second-nearest neighbour jumps of W adatoms on W surfaces
#
#attempt_frequency 4.3e+14     # s^{-1}  # Fitted to MD
#a0                3.14339e-10 # [m]
#bcc
# a b c d Em[eV]
2 1  3 2  0.834187 
2 1  3 3  0.703847 
2 1  3 4  0.706207 
2 1  3 5  0.655729 
2 1  4 2  0.810624 
2 1  4 3  0.846305 
2 1  4 4  0.695051 
2 1  4 5  0.644673 
2 1  5 2  0.783782 
2 1  5 3  0.803144 
2 1  5 4  0.674739 
2 1  5 5  0.634596 
2 1  6 2  0.755779 
2 1  6 3  0.758469 
2 1  6 4  0.655766 
2 1  6 5  0.614382 
2 2  3 2  1.388708 
2 2  3 3  0.670138 
2 2  3 4  0.664092 
2 2  3 5  0.609737 
2 2  4 2  1.321808 
2 2  4 3  1.332074 
2 2  4 4  0.682475 
2 2  4 5  0.642536 
2 2  5 2  1.055617 
2 2  5 3  1.058107 
2 2  5 4  0.669604 
2 2  5 5  0.634126 
2 2  6 2  1.029264 
2 2  6 3  1.008953 
2 2  6 4  0.675039 
2 2  6 5  0.642234 
2 3  3 2  1.956581 
2 3  3 3  1.190177 
2 3  3 4  1.170064 
2 3  3 5  1.209258 
2 3  4 2  1.903068 
2 3  4 3  1.908991 
2 3  4 4  1.195596 
2 3  4 5  1.196004 
2 3  5 2  1.607291 
2 3  5 3  1.635581 
2 3  5 4  1.168306 
2 3  5 5  1.119286 
2 3  6 2  1.555238 
2 3  6 3  1.558060 
2 3  6 4  1.148107 
2 3  6 5  1.083220 
2 4  3 2  2.685597 
2 4  3 3  1.892514 
2 4  3 4  1.874933 
2 4  3 5  1.931199 
2 4  4 2  2.634941 
2 4  4 3  2.648397 
2 4  4 4  1.899197 
2 4  4 5  1.920649 
2 4  5 2  2.351134 
2 4  5 3  2.381359 
2 4  5 4  1.883854 
2 4  5 5  1.830267 
2 4  6 2  2.293759 
2 4  6 3  2.303383 
2 4  6 4  1.869582 
2 4  6 5  1.794533 
3 1  2 2  1.782482 
3 1  2 3  1.559758 
3 1  2 4  1.514771 
3 1  2 5  1.523371 
3 1  3 2  1.771790 
3 1  3 3  1.524482 
3 1  3 4  1.550354 
3 1  3 5  1.500288 
3 1  4 2  1.743888 
3 1  4 3  1.779865 
3 1  4 4  1.539960 
3 1  4 5  1.485048 
3 1  5 2  1.690380 
3 1  5 3  1.716055 
3 1  5 4  1.480422 
3 1  5 5  1.444192 
3 1  6 2  5.953305 
3 1  6 3  1.654981 
3 1  6 4  1.429924 
3 1  6 5  1.404396 
3 2  2 2  2.266793 
3 2  2 3  1.484489 
3 2  2 4  1.384468 
3 2  2 5  1.375287 
3 2  3 2  2.154599 
3 2  3 3  1.325566 
3 2  3 4  1.359223 
3 2  3 5  1.296832 
3 2  4 2  2.074944 
3 2  4 3  1.300175 
3 2  4 4  1.327247 
3 2  4 5  1.270109 
3 2  5 2  1.771402 
3 2  5 3  1.188990 
3 2  5 4  1.193939 
3 2  5 5  1.153701 
3 2  6 2  6.042188 
3 2  6 3  1.727927 
3 2  6 4  1.158329 
3 2  6 5  1.119675 
3 3  2 2  2.920692 
3 3  2 3  2.126713 
3 3  2 4  2.008645 
3 3  2 5  2.000486 
3 3  3 2  2.809972 
3 3  3 3  1.989480 
3 3  3 4  2.026936 
3 3  3 5  1.959228 
3 3  4 2  2.733858 
3 3  4 3  1.966149 
3 3  4 4  1.997784 
3 3  4 5  1.937791 
3 3  5 2  2.421493 
3 3  5 3  1.831658 
3 3  5 4  1.840922 
3 3  5 5  1.796841 
3 3  6 2  6.699384 
3 3  6 3  2.383844 
3 3  6 4  1.804151 
3 3  6 5  1.762755 
3 4  2 2  3.508001 
3 4  2 3  2.703179 
3 4  2 4  2.681534 
3 4  2 5  2.698498 
3 4  3 2  3.390162 
3 4  3 3  2.546176 
3 4  3 4  2.583131 
3 4  3 5  2.689931 
3 4  4 2  3.347932 
3 4  4 3  2.555007 
3 4  4 4  2.637079 
3 4  4 5  2.666316 
3 4  5 2  3.059618 
3 4  5 3  2.447507 
3 4  5 4  2.443142 
3 4  5 5  2.399172 
3 4  6 2  3.011972 
3 4  6 3  3.017974 
3 4  6 4  2.413529 
3 4  6 5  2.382797 
4 1  2 2  2.585539 
4 1  2 3  2.339559 
4 1  2 4  2.284280 
4 1  2 5  2.295957 
4 1  3 2  2.569640 
4 1  3 3  2.284111 
4 1  3 4  2.307208 
4 1  3 5  2.279467 
4 1  4 2  2.547279 
4 1  4 3  2.581385 
4 1  4 4  2.305335 
4 1  4 5  2.261142 
4 1  5 2  2.467075 
4 1  5 3  2.495290 
4 1  5 4  2.238964 
4 1  5 5  2.226876 
4 1  6 2  2.425920 
4 1  6 3  2.407785 
4 1  6 4  2.173161 
4 1  6 5  2.165393 
4 2  2 2  3.202891 
4 2  2 3  2.932912 
4 2  2 4  2.873385 
4 2  2 5  2.889420 
4 2  3 2  3.175080 
4 2  3 3  2.134327 
4 2  3 4  2.162483 
4 2  3 5  2.116474 
4 2  4 2  3.141921 
4 2  4 3  3.177700 
4 2  4 4  2.886320 
4 2  4 5  2.838656 
4 2  5 2  3.042140 
4 2  5 3  3.075597 
4 2  5 4  2.809232 
4 2  5 5  2.801727 
4 2  6 2  2.997692 
4 2  6 3  2.983859 
4 2  6 4  2.746695 
4 2  6 5  2.739016 
4 3  2 2  3.677233 
4 3  2 3  2.933422 
4 3  2 4  2.794922 
4 3  2 5  2.783973 
4 3  3 2  3.566490 
4 3  3 3  2.739654 
4 3  3 4  2.771357 
4 3  3 5  2.743780 
4 3  4 2  3.497952 
4 3  4 3  3.515887 
4 3  4 4  2.743280 
4 3  4 5  2.687255 
4 3  5 2  3.132744 
4 3  5 3  2.538591 
4 3  5 4  2.546368 
4 3  5 5  2.506170 
4 3  6 2  3.113267 
4 3  6 3  3.093849 
4 3  6 4  2.503644 
4 3  6 5  2.465675 
4 4  2 2  4.183994 
4 4  2 3  3.440799 
4 4  2 4  3.361290 
4 4  2 5  3.379004 
4 4  3 2  4.065866 
4 4  3 3  3.224292 
4 4  3 4  3.257509 
4 4  3 5  3.359193 
4 4  4 2  4.013513 
4 4  4 3  4.026130 
4 4  4 4  3.244695 
4 4  4 5  3.355789 
4 4  5 2  3.703789 
4 4  5 3  3.074280 
4 4  5 4  3.068638 
4 4  5 5  3.028506 
4 4  6 2  3.657690 
4 4  6 3  3.659016 
4 4  6 4  3.038043 
4 4  6 5  3.196904 
5 1  2 2  3.527344 
5 1  2 3  3.032163 
5 1  2 4  2.947981 
5 1  2 5  2.969978 
5 1  3 2  3.480932 
5 1  3 3  2.938029 
5 1  3 4  2.951398 
5 1  3 5  2.947576 
5 1  4 2  3.426895 
5 1  4 3  3.441285 
5 1  4 4  2.891175 
5 1  4 5  2.903103 
5 1  5 2  2.935031 
5 1  5 3  2.985627 
5 1  5 4  2.450398 
5 1  5 5  2.419579 
5 1  6 2  7.234075 
5 1  6 3  2.893344 
5 1  6 4  2.346968 
5 1  6 5  2.319923 
5 2  2 2  4.055326 
5 2  2 3  3.548263 
5 2  2 4  3.489094 
5 2  2 5  3.508349 
5 2  3 2  4.010453 
5 2  3 3  2.920599 
5 2  3 4  2.923528 
5 2  3 5  2.903942 
5 2  4 2  3.959605 
5 2  4 3  3.978115 
5 2  4 4  2.854543 
5 2  4 5  2.836705 
5 2  5 2  3.490498 
5 2  5 3  3.544525 
5 2  5 4  3.008557 
5 2  5 5  2.976501 
5 2  6 2  7.789627 
5 2  6 3  3.450984 
5 2  6 4  2.903008 
5 2  6 5  2.878184 
5 3  2 2  4.481032 
5 3  2 3  3.754395 
5 3  2 4  3.602144 
5 3  2 5  3.600966 
5 3  3 2  4.330129 
5 3  3 3  3.440576 
5 3  3 4  3.446245 
5 3  3 5  3.410039 
5 3  4 2  4.256204 
5 3  4 3  4.261504 
5 3  4 4  3.378386 
5 3  4 5  3.344481 
5 3  5 2  3.515489 
5 3  5 3  3.564329 
5 3  5 4  2.689267 
5 3  5 5  2.662897 
5 3  6 2  3.493829 
5 3  6 3  3.478972 
5 3  6 4  2.621538 
5 3  6 5  2.596899 
5 4  2 2  4.982572 
5 4  2 3  4.250089 
5 4  2 4  4.103308 
5 4  2 5  4.105200 
5 4  3 2  4.833102 
5 4  3 3  3.928651 
5 4  3 4  3.934452 
5 4  3 5  3.910276 
5 4  4 2  4.789155 
5 4  4 3  4.797407 
5 4  4 4  3.882787 
5 4  4 5  3.849060 
5 4  5 2  4.028885 
5 4  5 3  4.076560 
5 4  5 4  3.206438 
5 4  5 5  3.163459 
5 4  6 2  4.007823 
5 4  6 3  4.005279 
5 4  6 4  3.143848 
5 4  6 5  3.099643 
6 1  2 2  4.385647 
6 1  2 3  3.894725 
6 1  2 4  3.786271 
6 1  2 5  3.799304 
6 1  3 2  4.334536 
6 1  3 3  3.808264 
6 1  3 4  3.827760 
6 1  3 5  3.792388 
6 1  4 2  4.271106 
6 1  4 3  4.283524 
6 1  4 4  3.766967 
6 1  4 5  3.752805 
6 1  5 2  3.810836 
6 1  5 3  3.862626 
6 1  5 4  3.323518 
6 1  5 5  3.296121 
6 1  6 2  3.650968 
6 1  6 3  3.630404 
6 1  6 4  3.192211 
6 1  6 5  3.186114 
6 2  2 2  4.821164 
6 2  2 3  4.307820 
6 2  2 4  4.212693 
6 2  2 5  4.227616 
6 2  3 2  4.762713 
6 2  3 3  4.217094 
6 2  3 4  4.233127 
6 2  3 5  4.217896 
6 2  4 2  4.689672 
6 2  4 3  4.700072 
6 2  4 4  4.175251 
6 2  4 5  4.175000 
6 2  5 2  4.215366 
6 2  5 3  4.264612 
6 2  5 4  3.739279 
6 2  5 5  3.715347 
6 2  6 2  4.059137 
6 2  6 3  4.044094 
6 2  6 4  3.608516 
6 2  6 5  3.609891 
6 3  2 2  5.275044 
6 3  2 3  4.565919 
6 3  2 4  4.379550 
6 3  2 5  4.380676 
6 3  3 2  5.094947 
6 3  3 3  4.215835 
6 3  3 4  4.217049 
6 3  3 5  4.180404 
6 3  4 2  5.010597 
6 3  4 3  5.014847 
6 3  4 4  4.145662 
6 3  4 5  4.117138 
6 3  5 2  4.232142 
6 3  5 3  4.275281 
6 3  5 4  3.433031 
6 3  5 5  3.405299 
6 3  6 2  4.176590 
6 3  6 3  4.166036 
6 3  6 4  3.366086 
6 3  6 5  3.344735 
6 4  2 2  5.741029 
6 4  2 3  5.029968 
6 4  2 4  4.839882 
6 4  2 5  4.838262 
6 4  3 2  5.574767 
6 4  3 3  4.671474 
6 4  3 4  4.673116 
6 4  3 5  4.667068 
6 4  4 2  5.511806 
6 4  4 3  5.513111 
6 4  4 4  4.614448 
6 4  4 5  4.791790 
6 4  5 2  4.713225 
6 4  5 3  4.756826 
6 4  5 4  3.913922 
6 4  5 5  3.875105 
6 4  6 2  4.679247 
6 4  6 3  4.676817 
6 4  6 4  3.855208 
6 4  6 5  3.823354 


==> anc/W_jansson2020tungsten/W_jansson2020tungsten_3nn.par <==
#version W_jansson2020tungsten_3nn.par (20180507) V. Jansson (2020) <ville.b.c.jansson@gmail.com>, DOI: https://doi.org/10.1088/1361-651X/ab7151
# Calculated using NEB with tethering
# Potential: Marinica M et al. 2013 Journal of Physics: Condensed Matter 25 395502
#
# Third-nearest neighbour exchange processes of W adatoms on W surfaces
#
#attempt_frequency 4.3e+14     # s^{-1}  # Fitted to MD
#a0                3.14339e-10 # [m]
#bcc
# a b c d  Em[eV]
4 1 4 1  1.96

